Verification of the tenth-Order QED contribution to the anomalous magnetic moment of the electron from diagrams without fermion loops

A discrepancy of approximately 5$\sigma$ exists between the two known results for the tenth-order QED contribution to the anomalous magnetic moment of the electron, calculated from Feynman vertex diagrams without fermion loops. To investigate this, we decomposed this contribution into 389 parts based on a self-energy diagram representation, enabling a diagram-by-diagram numerical comparison of the two calculations. No significant discrepancies were found for individual diagrams. However, the numerical differences of the 98 diagrams sharing a common structure were not randomly distributed. The accumulation of these differences resulted in the 5$\sigma$ discrepancy. A recalculation with increased statistics in the Monte Carlo integration was performed for these 98 diagrams. By replacing the old values with the new ones for these 98 integrals, we have obtained a revised result of $6.800 \pm 0.128$, thereby resolving the discrepancy.

==> anc/Ddm_and_DLs.txt <==
One of the four suppleental materials for the paper entitled
"Verification of the Tenth-Order QED Contribution to the Anomalous 
Magnetic Moment of the Electron from Diagrams without Fermion  Loops,"
authored by T. Aoyama, M. Hayakawa, A. Hirayama, and M. Nio .




The finite renormalization constants derived from  the fourth-order vertex diagrams with 
one two-point-vertex insertion are provided. 

The label 1v or 2v indicates that an external photon is inserted in one of 
the three fermion propagators of a self-energy diagram 4a or 4b. 
A generated vertex diagram has four fermion propagators with labels 
from 1 to 4 against the direction of the fermion array.
The lable 1s, 2s, and so on indicates in which fermion propagator a two-point vertex is inserted.
The factor 2 for asymmetric diagrams is not included in the listed values or uncertainties.


DL4a1v1s         0.2755072       0.0000033
DL4a1v2s        -0.4079162       0.0000055
DL4a1v3s         0.2702737       0.0000041
DL4a1v4s        -0.3494667       0.0000021
DL4a2v1s         0.3084526       0.0000050
DL4a2v2s        -0.2091414       0.0000086
DL4b1v1s        -0.5094377       0.0000038
DL4b1v2s        -0.0369499       0.0000017
DL4b1v3s         0.4661298       0.0000025
DL4b1v4s        -0.0369498       0.0000017
DL4b2v1s         0.2011768       0.0000009
DL4b2v2s        -0.2061614       0.0000014

## 2nd-order vertex with one mass-vertex insertion renormalization constant 
DL2s            -0.75            0.0


## 6th-order finite mass-renormalization constant
## A factor 2 is included in the values of the asymmetric diagrams 6d and 6g.
Ddm6a           -0.15331         0.00026 
Ddm6b            1.83795         0.00019 
Ddm6c           -3.05047         0.00017 
Ddm6d           -3.80234         0.00022
Ddm6e            0.11193         0.00013 
Ddm6f            1.25594         0.00010 
Ddm6g            1.91404         0.00012
Ddm6h           -0.45441         0.00005 

## 4th-order finite mass-renormalization constant
Ddm4a           -0.3015949       0.0000055
Ddm4b            2.2079558       0.0000071

## 2nd-order finite mass renormalization constant from the diagram with 
## one mass-vertex insertion in the 2nd-order self-energy diagram.
Ddm2s           -0.75            0.0 


==> anc/DeltaM.txt <==
One of the four suppleental materials for the paper entitled 
"Verification of the Tenth-Order QED Contribution to the Anomalous 
Magnetic Moment of the Electron from Diagrams without Fermion  Loops,"
authored by T. Aoyama, M. Hayakawa, A. Hirayama, and M. Nio .


The numerical values of the Ward-Takahashi summed finite magnetic moments, $\Delta M_\mathcal{G}$, obtained by AHKN are listed.
Each row shows an entry with the diagram label, its value, and its uncertainty.
For asymmetric diagrams, the contribution from the time-reversal diagram is included
in both the value and the uncertainty.

## the 8th-order finite magnetic moments
Modification of DM16 and DM18 are necessary because the residual 
mass-renormalization (R-subtraction) was not applied to the infrared subtraction terms 
for these two eighth-order diagrams 16 and 18:
      DM16 = DM16_before + DM2 * Ddm4a * DL2s 
      DM18 = DM18_before + DM2 * Ddm4b * DL2s 
Before the modification, 
##### DM16_before              5.605891        0.000181 
##### DM18_before             -4.481711        0.000163

DM01             -0.218487        0.000094
DM02             -0.267304        0.000154
DM03             -0.567687        0.000122
DM04              4.226352        0.000159
DM05              2.397522        0.000096
DM06             -1.447357        0.000107
DM07              0.064991        0.000104
DM08             -4.395066        0.000160
DM09              0.857440        0.000150
DM10              1.969016        0.000233
DM11              1.738563        0.000162
DM12             -5.380641        0.000198
DM13             -6.236445        0.000094
DM14              2.595992        0.000125
DM15              1.011558        0.000117
DM16              2.916043        0.000181
DM17              5.278854        0.000163
DM18             -3.068838        0.000163
DM19             -0.834850        0.000063
DM20              0.689745        0.000075
DM21              0.208672        0.000056
DM22             -0.282420        0.000081
DM23             -4.480886        0.000118
DM24              2.131357        0.000089
DM25              0.080101        0.000078
DM26             -0.681733        0.000118
DM27              1.052486        0.000116
DM28              2.582577        0.000163
DM29              3.369160        0.000097
DM30             -3.997675        0.000191
DM31              3.012184        0.000084
DM32             -2.377857        0.000081
DM33             -1.194447        0.000046
DM34              1.342843        0.000086
DM35             -0.540162        0.000082
DM36             -0.303439        0.000087
DM37              0.487284        0.000059
DM38             -2.187428        0.000084
DM39             -0.660980        0.000081
DM40              1.424209        0.000104
DM41             -2.397871        0.000096
DM42              2.162813        0.000143
DM43             -2.858179        0.000089
DM44              3.543530        0.000104
DM45              0.763054        0.000114
DM46              1.169572        0.000088
DM47             -2.235021        0.000173

## 6th-order finite magnetic moments  
DM6a             -1.76258         0.00050
DM6b             -1.45927         0.00013
DM6c              0.26809         0.00030
DM6d              0.92532         0.00030
DM6e              1.43966         0.00012
DM6f              0.75356         0.00013
DM6g              2.46752         0.00011
DM6h             -2.20648         0.00007

## 4th-order finite magnetic moments
DM4a              0.21833312      0.0 
DM4b             -0.18749950      0.0  

## 2nd-order finite magnetic moments
DM2               0.5             0.0


==> anc/deltaL.txt <==
One of the four suppleental materials for the paper entitled
"Verification of the Tenth-Order QED Contribution to the Anomalous 
Magnetic Moment of the Electron from Diagrams without Fermion  Loops,"
authored by T. Aoyama, M. Hayakawa, A. Hirayama, and M. Nio .


The numerical values of the differences in the vertex renormalization constants, 
$\delta L_{\mathcal{G}(i)}$, are provided. 
Each row shows an entry with the diagram label, its value, and its uncertainty in this order.
The factor 2 for asymmetric diagrams is not included in the listed values or uncertainties.

## 8th-order 269 vertex diagrams
dL01v1           0.660668       0.000177
dL01v2          -1.288005       0.000256
dL01v3           1.913712       0.000382
dL01v4           0.212928       0.000102
dL02v1           1.865806       0.000165
dL02v2           1.254645       0.000111
dL02v3          -5.431062       0.000237
dL02v4           1.318275       0.000112
dL02v5           0.531203       0.000064
dL02v6           0.566766       0.000049
dL02v7           1.586579       0.000112
dL03v1           2.416432       0.000305
dL03v2           1.257923       0.000092
dL03v3          -3.354152       0.000202
dL03v4          -1.176561       0.000147
dL04v1           3.815658       0.000205
dL04v2          -4.225452       0.000253
dL04v3           4.497578       0.000275
dL04v4           0.872232       0.000032
dL04v5           0.658282       0.000051
dL04v6          -0.231388       0.000023
dL04v7           0.290897       0.000174
dL05v1          -0.712659       0.000091
dL05v2          -0.413507       0.000096
dL05v3           0.400505       0.000111
dL05v4           0.047884       0.000131
dL05v5           0.097067       0.000143
dL05v6          -0.142170       0.000085
dL05v7          -0.050014       0.000063
dL06v1           0.455477       0.000124
dL06v2          -0.519989       0.000093
dL06v3           1.984884       0.000333
dL06v4          -0.443464       0.000094
dL06v5           0.095656       0.000040
dL06v6          -0.664158       0.000077
dL06v7          -0.044787       0.000132
dL07v1          -0.044245       0.000087
dL07v2          -0.101871       0.000112
dL07v3           0.433132       0.000210
dL07v4           1.243740       0.000199
dL07v5          -0.711681       0.000101
dL07v6           0.490598       0.000091
dL07v7          -0.538228       0.000130
dL08v1          -3.829209       0.000150
dL08v2           3.170843       0.000225
dL08v3          -4.205002       0.000221
dL08v4          -0.055974       0.000017
dL08v5          -0.076324       0.000016
dL08v6           0.424997       0.000028
dL08v7          -0.418184       0.000097
dL09v1           0.911855       0.000086
dL09v2           0.895200       0.000123
dL09v3          -3.315769       0.000199
dL09v4           1.435364       0.000092
dL09v5           0.544129       0.000061
dL09v6          -0.318250       0.000062
dL09v7           1.071931       0.000118
dL10v1           2.107606       0.000158
dL10v2          -2.153907       0.000148
dL10v3           3.139097       0.000211
dL10v4           0.496980       0.000026
dL10v5           0.255581       0.000014
dL10v6           0.496976       0.000026
dL10v7          -0.886274       0.000076
dL11v1           0.393840       0.000259
dL11v2           0.664160       0.000094
dL11v3           4.460234       0.000339
dL11v4          -4.426517       0.000412
dL12v1           2.433685       0.000256
dL12v2           1.091365       0.000089
dL12v3           1.377807       0.000056
dL12v4           0.388686       0.000026
dL13v1          -0.416691       0.000041
dL13v2           0.075919       0.000021
dL13v3          -0.119024       0.000017
dL13v4          -1.836616       0.000078
dL13v5           2.882943       0.000127
dL13v6          -1.530682       0.000117
dL13v7          -0.932331       0.000048
dL14v1           0.709915       0.000100
dL14v2          -0.053729       0.000031
dL14v3          -0.461514       0.000170
dL14v4           0.560373       0.000112
dL14v5          -0.548158       0.000121
dL14v6          -0.758780       0.000192
dL14v7           1.212773       0.000149
dL15v1           0.543249       0.000076
dL15v2           0.416331       0.000028
dL15v3           1.148305       0.000102
dL15v4          -1.411071       0.000191
dL15v5          -0.208341       0.000086
dL15v6           0.454190       0.000084
dL15v7          -0.432124       0.000101
dL16v1          -3.108016       0.000232
dL16v2          -1.148661       0.000038
dL16v3          -1.527299       0.000067
dL16v4           0.183955       0.000010
dL16v5          -0.123525       0.000010
dL16v6           0.033724       0.000005
dL16v7          -3.107993       0.000389
dL17v1           0.611972       0.000227
dL17v2           0.449531       0.000022
dL17v3           2.550347       0.000679
dL17v4          -2.224898       0.000124
dL17v5          -0.655851       0.000042
dL17v6          -1.918869       0.000175
dL17v7           3.299159       0.000159
dL18v1           1.756687       0.000193
dL18v2           0.520455       0.000032
dL18v3          -0.220213       0.000066
dL18v4           0.976297       0.000024
dL18v5           0.411265       0.000008
dL18v6           0.976298       0.000022
dL18v7           1.756720       0.000195
dL19v1          -0.968124       0.000057
dL19v2           1.114113       0.000052
dL19v3          -0.558694       0.000045
dL19v4           0.028399       0.000063
dL20v1          -0.045696       0.000039
dL20v2           0.207661       0.000096
dL20v3          -0.361772       0.000112
dL20v4           0.252791       0.000059
dL20v5           0.050726       0.000015
dL20v6           0.461706       0.000022
dL20v7           0.078043       0.000041
dL21v1          -0.000632       0.000033
dL21v2          -0.099392       0.000029
dL21v3          -0.253871       0.000034
dL21v4           0.754654       0.000076
dL22v1           0.365937       0.000054
dL22v2           0.071527       0.000035
dL22v3          -0.258027       0.000046
dL22v4           0.052308       0.000066
dL22v5           0.213422       0.000014
dL22v6          -0.456650       0.000094
dL22v7           0.224959       0.000127
dL23v1          -0.078631       0.000087
dL23v2          -1.997715       0.000133
dL23v3           2.472259       0.000169
dL23v4          -1.700031       0.000105
dL23v5          -0.376543       0.000063
dL23v6          -0.782381       0.000096
dL23v7          -0.921894       0.000071
dL24v1           0.089096       0.000048
dL24v2           0.475321       0.000041
dL24v3          -0.484595       0.000065
dL24v4          -0.747537       0.000050
dL24v5          -0.231399       0.000032
dL24v6          -0.042086       0.000051
dL24v7           1.218353       0.000053
dL25v1          -0.339057       0.000061
dL25v2           0.485960       0.000091
dL25v3          -0.285791       0.000051
dL25v4           0.328421       0.000039
dL26v1           2.876461       0.000189
dL26v2           0.172466       0.000007
dL26v3           0.122920       0.000010
dL26v4           0.178855       0.000014
dL27v1           1.530941       0.000069
dL27v2          -1.600575       0.000089
dL27v3          -0.049346       0.000038
dL27v4          -0.080378       0.000019
dL27v5           0.234714       0.000024
dL27v6           0.347446       0.000044
dL27v7          -0.112136       0.000092
dL28v1          -3.341697       0.000133
dL28v2           0.412990       0.000007
dL28v3          -0.719333       0.000015
dL28v4          -0.003873       0.000006
dL28v5          -0.100306       0.000006
dL28v6           0.328549       0.000007
dL28v7          -3.341711       0.000131
dL29v1           0.882988       0.000219
dL29v2          -0.400809       0.000185
dL29v3          -0.504580       0.000015
dL29v4          -0.696946       0.000047
dL30v1           2.214994       0.000284
dL30v2           0.216978       0.000016
dL30v3           0.588875       0.000013
dL30v4           1.477698       0.000027
dL31v1           2.046270       0.000117
dL31v2          -0.530611       0.000042
dL31v3           1.443909       0.000110
dL31v4          -3.150913       0.000206
dL32v1          -0.752090       0.000041
dL32v2          -0.173116       0.000043
dL32v3          -0.080165       0.000024
dL32v4           1.171062       0.000057
dL32v5          -0.389441       0.000044
dL32v6          -0.662694       0.000026
dL32v7          -0.803552       0.000046
dL33v1          -0.512515       0.000032
dL33v2           0.193240       0.000018
dL33v3          -0.235713       0.000039
dL33v4           0.856417       0.000054
dL34v1          -0.004052       0.000042
dL34v2          -0.417189       0.000033
dL34v3           0.813218       0.000037
dL34v4          -0.755267       0.000057
dL34v5           0.004667       0.000057
dL34v6           0.495506       0.000025
dL34v7          -0.312566       0.000038
dL35v1          -0.225099       0.000038
dL35v2           0.076198       0.000049
dL35v3          -0.094059       0.000065
dL35v4           0.046907       0.000029
dL35v5          -0.315135       0.000057
dL35v6          -0.014407       0.000039
dL35v7           0.108246       0.000032
dL36v1           0.434469       0.000050
dL36v2          -0.201991       0.000031
dL36v3           0.036924       0.000024
dL36v4          -0.048340       0.000034
dL36v5           0.704190       0.000077
dL36v6          -0.402906       0.000041
dL36v7           0.315689       0.000042
dL37v1           0.085688       0.000025
dL37v2           0.695288       0.000052
dL37v3          -0.485210       0.000039
dL37v4           0.110980       0.000026
dL38v1           0.664171       0.000085
dL38v2          -0.143180       0.000007
dL38v3          -0.674223       0.000016
dL38v4           1.494116       0.000039
dL39v1           0.093284       0.000032
dL39v2          -0.109160       0.000066
dL39v3           0.013593       0.000043
dL39v4           0.317235       0.000640
dL39v5          -0.139119       0.000014
dL39v6           0.038482       0.000042
dL39v7           0.130454       0.000049
dL40v1           1.066075       0.000070
dL40v2           0.330727       0.000010
dL40v3           0.065153       0.000008
dL40v4          -0.373847       0.000009
dL40v5           0.164555       0.000007
dL40v6           0.151286       0.000007
dL40v7           1.066094       0.000074
dL41v1          -1.670832       0.000123
dL41v2           0.880726       0.000082
dL41v3           0.059612       0.000017
dL41v4           0.014947       0.000017
dL42v1          -2.276349       0.000151
dL42v2          -0.868332       0.000022
dL42v3          -0.122631       0.000007
dL42v4          -0.015584       0.000009
dL43v1          -0.273605       0.000036
dL43v2          -1.240338       0.000127
dL43v3           2.095338       0.000060
dL43v4           0.689668       0.000060
dL44v1           0.483647       0.000069
dL44v2          -0.044028       0.000051
dL44v3          -0.261472       0.000029
dL44v4          -0.099910       0.000022
dL44v5          -0.537955       0.000049
dL44v6          -0.344048       0.000106
dL44v7           0.783479       0.000050
dL45v1          -1.866077       0.000166
dL45v2           0.228540       0.000005
dL45v3          -0.163091       0.000013
dL45v4          -0.216073       0.000007
dL46v1           0.537575       0.000129
dL46v2          -0.252071       0.000085
dL46v3          -0.289170       0.000015
dL46v4          -0.340197       0.000014
dL47v1           1.923799       0.000149
dL47v2          -0.048854       0.000014
dL47v3           0.570866       0.000007
dL47v4           0.435217       0.000009

## 6th-order 28 vertex diagrams
dL6a1            1.1635790       0.0000422
dL6a2            0.7348896       0.0000104
dL6a3            1.1238470       0.0000126
dL6b1            0.4281342       0.0000243
dL6b2            0.8101509       0.0000084
dL6b3            0.4662861       0.0000043
dL6c1           -1.7206020       0.0000571
dL6c2            0.1035030       0.0000032
dL6c3           -0.1694626       0.0000045
dL6d1            0.5486650       0.0000399
dL6d2            0.3109095       0.0000085
dL6d3            1.6177840       0.0000398
dL6d4           -1.9394300       0.0000554
dL6d5            1.8840660       0.0000550
dL6e1            0.9991419       0.0000370
dL6e2           -0.6333568       0.0000310
dL6e3           -0.2766064       0.0000090
dL6f1            0.8602475       0.0000292
dL6f2            0.6093013       0.0000223
dL6f3           -1.9195350       0.0000960
dL6g1            0.7309704       0.0000241
dL6g2           -0.4494996       0.0000213
dL6g3           -0.4641908       0.0000124
dL6g4            0.2121652       0.0000093
dL6g5            0.2241006       0.0000207
dL6h1           -0.2512009       0.0000106
dL6h2           -1.2321400       0.0000487
dL6h3            2.1813080       0.0000582

## 4th-order 4 vertex diagrams
dL4a1       0.8155781     0.0000053  
dL4a2      -0.6366144     0.0000051
dL4b1       0.9478259     0.0000033
dL4b2       0.6666042     0.0000019 

## 2nd-order 1 vertex diagram
dL2         0.75           0.0


==> anc/diagram.txt <==
One of the four suppleental materials for the paper entitled
"Verification of the Tenth-Order QED Contribution to the Anomalous 
Magnetic Moment of the Electron from Diagrams without Fermion  Loops,"
authored by T. Aoyama, M. Hayakawa, A. Hirayama, and M. Nio .


The labels of self-energy diagrams are provided.
Each list shows the name of a diagram, its symmetry factor, 
and its representation in terms of photon labels.
A symmetry factor is 1 for symmetric diagrams and 2 for asymmetric diagrams.

## 10th-order self-energy diagrams
X001         1     abacbdcede
X002         1     abaccddebe
X003         1     abacdbcede
X004         1     abacdcdebe
X005         1     abacddbece
X006         1     abacddcebe
X007         1     abbcadceed
X008         1     abbccddeea
X009         1     abbcdaceed
X010         1     abbcdcdeea
X011         1     abbcddaeec
X012         1     abbcddceea
X013         1     abcabdecde
X014         1     abcacdedbe
X015         1     abcadbecde
X016         1     abcadcedbe
X017         1     abcaddebce
X018         1     abcaddecbe
X019         1     abcbadeced
X020         1     abcbcdedea
X021         1     abcbdaeced
X022         1     abcbdcedea
X023         1     abcbddeaec
X024         1     abcbddecea
X025         1     abccadeebd
X026         1     abccbdeeda
X027         1     abccdaeebd
X028         1     abccdbeeda
X029         1     abccddeeab
X030         1     abccddeeba
X031         1     abcdaebcde
X032         1     abcdaecdbe
X033         1     abcdaedbce
X034         1     abcdaedcbe
X035         1     abcdbeaced
X036         1     abcdbecdea
X037         1     abcdbedaec
X038         1     abcdbedcea
X039         1     abcdceaebd
X040         1     abcdcebeda
X041         1     abcdcedeab
X042         1     abcdcedeba
X043         1     abcddeeabc
X044         1     abcddeebca
X045         1     abcddeecab
X046         1     abcddeecba
X047         1     abcdeabcde
X048         1     abcdeacdbe
X049         1     abcdeadbce
X050         1     abcdeadcbe
X051         1     abcdebaced
X052         1     abcdebcdea
X053         1     abcdebdaec
X054         1     abcdebdcea
X055         1     abcdecaebd
X056         1     abcdecbeda
X057         1     abcdecdeab
X058         1     abcdecdeba
X059         1     abcdedeabc
X060         1     abcdedebca
X061         1     abcdedecab
X062         1     abcdedecba
X063         1     abcdeeabcd
X064         1     abcdeeacbd
X065         1     abcdeebadc
X066         1     abcdeebcda
X067         1     abcdeecdab
X068         1     abcdeecdba
X069         1     abcdeedabc
X070         1     abcdeedbca
X071         1     abcdeedcab
X072         1     abcdeedcba
X073         2     abacbdceed
X074         2     abacbddece
X075         2     abacbddeec
X076         2     abacbdecde
X077         2     abacbdeced
X078         2     abacbdedce
X079         2     abacbdedec
X080         2     abacbdeecd
X081         2     abacbdeedc
X082         2     abaccdbeed
X083         2     abaccddeeb
X084         2     abaccdebde
X085         2     abaccdebed
X086         2     abaccdedbe
X087         2     abaccdedeb
X088         2     abaccdeebd
X089         2     abaccdeedb
X090         2     abacdbceed
X091         2     abacdbdece
X092         2     abacdbdeec
X093         2     abacdbecde
X094         2     abacdbeced
X095         2     abacdbedce
X096         2     abacdbedec
X097         2     abacdbeecd
X098         2     abacdbeedc
X099         2     abacdcbeed
X100         2     abacdcdeeb
X101         2     abacdcebde
X102         2     abacdcebed
X103         2     abacdcedbe
X104         2     abacdcedeb
X105         2     abacdceebd
X106         2     abacdceedb
X107         2     abacddbeec
X108         2     abacddceeb
X109         2     abacddebce
X110         2     abacddebec
X111         2     abacddecbe
X112         2     abacddeceb
X113         2     abacddeebc
X114         2     abacddeecb
X115         2     abacdebcde
X116         2     abacdebced
X117         2     abacdebdce
X118         2     abacdebdec
X119         2     abacdebecd
X120         2     abacdebedc
X121         2     abacdecbde
X122         2     abacdecbed
X123         2     abacdecdbe
X124         2     abacdecdeb
X125         2     abacdecebd
X126         2     abacdecedb
X127         2     abacdedbce
X128         2     abacdedbec
X129         2     abacdedcbe
X130         2     abacdedceb
X131         2     abacdedebc
X132         2     abacdedecb
X133         2     abacdeebcd
X134         2     abacdeebdc
X135         2     abacdeecbd
X136         2     abacdeecdb
X137         2     abacdeedbc
X138         2     abacdeedcb
X139         2     abbcaddeec
X140         2     abbcadeced
X141         2     abbcadedec
X142         2     abbcadeecd
X143         2     abbcadeedc
X144         2     abbccdedea
X145         2     abbccdeeda
X146         2     abbcdadeec
X147         2     abbcdaeced
X148         2     abbcdaedec
X149         2     abbcdaeecd
X150         2     abbcdaeedc
X151         2     abbcdcedea
X152         2     abbcdceeda
X153         2     abbcddecea
X154         2     abbcddeeca
X155         2     abbcdeadec
X156         2     abbcdeaedc
X157         2     abbcdecdea
X158         2     abbcdeceda
X159         2     abbcdedcea
X160         2     abbcdedeca
X161         2     abbcdeecda
X162         2     abbcdeedca
X163         2     abcabdceed
X164         2     abcabddeec
X165         2     abcabdeced
X166         2     abcabdedce
X167         2     abcabdedec
X168         2     abcabdeecd
X169         2     abcabdeedc
X170         2     abcacdbeed
X171         2     abcacddeeb
X172         2     abcacdebed
X173         2     abcacdedeb
X174         2     abcacdeebd
X175         2     abcacdeedb
X176         2     abcadbceed
X177         2     abcadbdeec
X178         2     abcadbeced
X179         2     abcadbedce
X180         2     abcadbedec
X181         2     abcadbeecd
X182         2     abcadbeedc
X183         2     abcadcbeed
X184         2     abcadcdeeb
X185         2     abcadcebed
X186         2     abcadcedeb
X187         2     abcadceebd
X188         2     abcadceedb
X189         2     abcaddbeec
X190         2     abcaddceeb
X191         2     abcaddebec
X192         2     abcaddeceb
X193         2     abcaddeebc
X194         2     abcaddeecb
X195         2     abcadebcde
X196         2     abcadebced
X197         2     abcadebdce
X198         2     abcadebdec
X199         2     abcadebecd
X200         2     abcadebedc
X201         2     abcadecbde
X202         2     abcadecbed
X203         2     abcadecdbe
X204         2     abcadecdeb
X205         2     abcadecebd
X206         2     abcadecedb
X207         2     abcadedbce
X208         2     abcadedbec
X209         2     abcadedcbe
X210         2     abcadedceb
X211         2     abcadedebc
X212         2     abcadedecb
X213         2     abcadeebcd
X214         2     abcadeebdc
X215         2     abcadeecbd
X216         2     abcadeecdb
X217         2     abcadeedbc
X218         2     abcadeedcb
X219         2     abcbaddeec
X220         2     abcbadedec
X221         2     abcbadeecd
X222         2     abcbadeedc
X223         2     abcbcdeeda
X224         2     abcbdadeec
X225         2     abcbdaedec
X226         2     abcbdaeecd
X227         2     abcbdaeedc
X228         2     abcbdceeda
X229         2     abcbddaeec
X230         2     abcbddeeca
X231         2     abcbdeadec
X232         2     abcbdeaedc
X233         2     abcbdecdea
X234         2     abcbdeceda
X235         2     abcbdedaec
X236         2     abcbdedcea
X237         2     abcbdedeca
X238         2     abcbdeeadc
X239         2     abcbdeecda
X240         2     abcbdeedca
X241         2     abccaddeeb
X242         2     abccadedeb
X243         2     abccadeedb
X244         2     abccdadeeb
X245         2     abccdaedeb
X246         2     abccdaeedb
X247         2     abccddaeeb
X248         2     abccddeaeb
X249         2     abccdeadeb
X250         2     abccdeaedb
X251         2     abccdedaeb
X252         2     abccdedeab
X253         2     abccdedeba
X254         2     abccdeeadb
X255         2     abccdeedab
X256         2     abccdeedba
X257         2     abcdabceed
X258         2     abcdabdeec
X259         2     abcdabeced
X260         2     abcdabedec
X261         2     abcdabeecd
X262         2     abcdabeedc
X263         2     abcdacbeed
X264         2     abcdacdeeb
X265         2     abcdacebed
X266         2     abcdacedeb
X267         2     abcdaceebd
X268         2     abcdaceedb
X269         2     abcdadbeec
X270         2     abcdadceeb
X271         2     abcdadebec
X272         2     abcdadeceb
X273         2     abcdadeebc
X274         2     abcdadeecb
X275         2     abcdaebced
X276         2     abcdaebdce
X277         2     abcdaebdec
X278         2     abcdaebecd
X279         2     abcdaebedc
X280         2     abcdaecbed
X281         2     abcdaecdeb
X282         2     abcdaecebd
X283         2     abcdaecedb
X284         2     abcdaedbec
X285         2     abcdaedceb
X286         2     abcdaedebc
X287         2     abcdaedecb
X288         2     abcdaeebcd
X289         2     abcdaeebdc
X290         2     abcdaeecbd
X291         2     abcdaeecdb
X292         2     abcdaeedbc
X293         2     abcdaeedcb
X294         2     abcdbaceed
X295         2     abcdbadeec
X296         2     abcdbaeced
X297         2     abcdbaedec
X298         2     abcdbaeecd
X299         2     abcdbaeedc
X300         2     abcdbceeda
X301         2     abcdbdaeec
X302         2     abcdbdeeca
X303         2     abcdbeadec
X304         2     abcdbeaecd
X305         2     abcdbeaedc
X306         2     abcdbeceda
X307         2     abcdbedeca
X308         2     abcdbeeadc
X309         2     abcdbeecda
X310         2     abcdbeedca
X311         2     abcdcabeed
X312         2     abcdcadeeb
X313         2     abcdcaebed
X314         2     abcdcaedeb
X315         2     abcdcaeebd
X316         2     abcdcaeedb
X317         2     abcdcbeeda
X318         2     abcdcdaeeb
X319         2     abcdcdeaeb
X320         2     abcdceadeb
X321         2     abcdceaedb
X322         2     abcdcedaeb
X323         2     abcdceeadb
X324         2     abcdceedab
X325         2     abcdceedba
X326         2     abcddabeec
X327         2     abcddaceeb
X328         2     abcddaebec
X329         2     abcddaeceb
X330         2     abcddaeebc
X331         2     abcddaeecb
X332         2     abcddbaeec
X333         2     abcddbeeca
X334         2     abcddcaeeb
X335         2     abcddceaeb
X336         2     abcddeabec
X337         2     abcddeaceb
X338         2     abcddeaebc
X339         2     abcddeaecb
X340         2     abcddebeca
X341         2     abcddecaeb
X342         2     abcddeeacb
X343         2     abcdeabced
X344         2     abcdeabdce
X345         2     abcdeabdec
X346         2     abcdeabecd
X347         2     abcdeabedc
X348         2     abcdeacbed
X349         2     abcdeacdeb
X350         2     abcdeacebd
X351         2     abcdeacedb
X352         2     abcdeadbec
X353         2     abcdeadceb
X354         2     abcdeadebc
X355         2     abcdeadecb
X356         2     abcdeaebcd
X357         2     abcdeaebdc
X358         2     abcdeaecbd
X359         2     abcdeaecdb
X360         2     abcdeaedbc
X361         2     abcdeaedcb
X362         2     abcdebadec
X363         2     abcdebaecd
X364         2     abcdebaedc
X365         2     abcdebceda
X366         2     abcdebdeca
X367         2     abcdebeadc
X368         2     abcdebecda
X369         2     abcdebedca
X370         2     abcdecadeb
X371         2     abcdecaedb
X372         2     abcdecdaeb
X373         2     abcdeceadb
X374         2     abcdecedab
X375         2     abcdecedba
X376         2     abcdedabec
X377         2     abcdedaceb
X378         2     abcdedaebc
X379         2     abcdedaecb
X380         2     abcdedbeca
X381         2     abcdedcaeb
X382         2     abcdedeacb
X383         2     abcdeeabdc
X384         2     abcdeeacdb
X385         2     abcdeeadbc
X386         2     abcdeeadcb
X387         2     abcdeebdca
X388         2     abcdeecadb
X389         2     abcdeedacb

## 8th-order self-energy diagrams
01          1     abacbdcd  
02          2     abacbddc  
03          1     abaccdbd  
04          2     abaccddb  
05          2     abacdbcd  
06          2     abacdbdc  
07          2     abacdcbd  
08          2     abacdcdb  
09          2     abacddbc  
10          2     abacddcb  
11          1     abbcaddc  
12          1     abbccdda  
13          2     abbcdacd  
14          2     abbcdadc  
15          2     abbcdcad  
16          2     abbcdcda  
17          2     abbcddac  
18          2     abbcddca  
19          1     abcadbcd  
20          2     abcadbdc  
21          1     abcadcbd  
22          2     abcadcdb  
23          2     abcaddbc  
24          2     abcaddcb  
25          1     abcbdadc  
26          1     abcbdcda  
27          2     abcbddac  
28          2     abcbddca  
29          1     abccddab  
30          1     abccddba  
31          1     abcdabcd  
32          2     abcdabdc  
33          1     abcdacbd  
34          2     abcdacdb  
35          2     abcdadbc  
36          2     abcdadcb  
37          1     abcdbadc  
38          1     abcdbcda  
39          2     abcdbdac  
40          2     abcdbdca  
41          1     abcdcdab  
42          1     abcdcdba  
43          1     abcddabc  
44          2     abcddacb  
45          1     abcddbca  
46          1     abcddcab  
47          1     abcddcba  

## 6th-order diagrams
6a          1     abbcca
6b          1     abccba
6c          1     abcbca
6d          2     abbcac
6e          1     abccab
6f          1     abacbc
6g          2     abcbac
6h          1     abcabc

## 4th-order diagrams
4a          1     abab
4b          1     abba

## 2nd-orde diagram
2           1     aa

